Efficient quantum simulation for translationally invariant systems

Discrete translational symmetry plays a fundamental role in condensed matter physics and lattice gauge theories, enabling the analysis of systems that would otherwise be intractable. Despite this, many open problems remain. Quantum simulation promises to offer new insights, but progress is often limited by device connectivity constraints, which lead to prohibitively long computation times. We extend the use of spatial symmetry from the systems to be simulated to the quantum circuits simulating them. One application is that it becomes possible to efficiently and optimally alleviate device connectivity constraints algorithmically. This leads to reductions in quantum computational time by several orders of magnitude even for moderate system sizes, making such simulations feasible, with even greater relative gains for larger systems. This substantially enhances the capabilities of quantum computers in the simulation of condensed matter systems and lattice gauge theories, even before hardware improvements. Our work forms the basis for using spatial symmetry of quantum circuits in other areas of quantum computation, such as in the design and implementation of quantum error correcting codes.

==> figures/basis_graphs/plot_graphs.py <==
#!/usr/bin/env python3


import sys

sys.path.insert(1, "../../")
import quantile as qt
import json


with open("../../quantile/basis_graphs.json", "r") as f:
    db = json.load(f)

for name in db:
    print(name)
    bg = qt.BasisGraph.from_json(name, path="../../quantile/basis_graphs.json")
    bg.save_plot(folder="./", node_labels=True)

